On the number of cliques in graphs with a forbidden subdivision or immersion

How many cliques can a graph on $n$ vertices have with a forbidden substructure? Extremal problems of this sort have been studied for a long time. This paper studies the maximum possible number of cliques in a graph on $n$ vertices with a forbidden clique subdivision or immersion. We prove for $t$ sufficiently large that every graph on $n \geq t$ vertices with no $K_t$-immersion has at most $2^{t+\log^2 t}n$ cliques, which is sharp apart from the $2^{O(\log^2 t)}$ factor. We also prove that the maximum number of cliques in an $n$-vertex graph with no $K_t$-subdivision is at most $2^{1.817t}n$. This improves on the best known exponential constant by Lee and Oum. We conjecture that the optimal bound is $3^{2t/3 +o(t)}n$, as we proved for minors in place of subdivision in earlier work.

==> subdivision_py.py <==
import math
from decimal import *

context = Context(prec=1000)
setcontext(context)

def sum1(D, Delta): #this is for the first term in equation (16): sum 1/y * log(y+1) when y goes through D+1 to Floor[Delta]
    temp = Decimal(0)
    for i in range(int(D+1), int(Delta+1)):
        temp = temp + Decimal(1.0/i*math.log(i+1, 2))
    return temp

def bigsum(c, D, Delta): # this evaluates the right hand side of equation (16), assuming we know D
    c = Decimal(c)
    D = Decimal(D)
    Delta = Decimal(Delta)
    val = Decimal(Decimal(1.0/2)/(c-1)*sum1(D, Delta) + (Decimal(1.0/2)/(c-1)-1/D)*Decimal(math.log(D+1,2)) + 1 -Decimal(1.0-math.log(1+2**(-1/D),2))*(c-1)/D)
    return val

def optBigsum(c):  # This evaluates the maximum possible value for the right hand side of equation (16), among all feasible values of D (when fixed C)
    Dlow = math.ceil(2*(c-1))       # This is the lower bound for D. Note that D is an integer, thus D >= ceiling(2*(C-1))
    Delta = math.floor(2*c*(c-1))   # This is the upper bound for D. Note that D is an integer, thus D <= floor(2*C*(C-1))
    if Delta < Dlow:
        return (None, None)
    else:
        value = 0
        tempD = Dlow
        for D in range(int(Dlow), int(Delta+1)):
            bigs = bigsum(c,D,Delta)

            if bigs> value:
                value = bigs
                tempD = D
                
        return (round(value,3), int(tempD))


for counter in range(1, 3):  # This function prints out for each C, the upper bounf for  the left hnad side of equation (16), log(f(Ct, (C-1)t, t), i.e., the exponent we want to bound. 
    c = Decimal(4.85+ 0.01*counter)
    print('value C is {};    the value is: {};     the optimized D is: {}'.format(str(round(c,3)),str(optBigsum(c)[0]),str(optBigsum(c)[1])) )
           
            
            
                                                
                                            
                            
        
        

